Sums of singular series and primes in short intervals in algebraic number fields

Gross and Smith have put forward generalizations of Hardy - Littlewood twin prime conjectures for algebraic number fields. We estimate the behavior of sums of a singular series that arises in these conjectures, up to lower order terms. More exactly, we find asymptotic formulas for smoothed sums of the singular series minus one. Based upon Gross and Smith's conjectures, we use our result to suggest that for large enough 'short intervals' in an algebraic number field K, the variance of counts of prime elements in a random short interval deviates from a Cramer model prediction by a universal factor, independent of K. The conjecture over number fields generalizes a classical conjecture of Goldston and Montgomery over the integers. Numerical data is provided supporting the conjecture.

==> Z2allvariance.sage <==
from sage.plot.scatter_plot import ScatterPlot
import time

#Determining the length of the step-size for the regions of consideration.
z = 100

#writetofile is the file that will store all of the data
writetofile = "/home/vivian/Z2data.txt"

#How many variance computations should be done? They will range in size from in a box of side length 2*z + 1 to one of side length 2*w*z + 1.
w = 12

#Codename for filenaming for this field
name = "Zsqrt2"

#norm of the field
def norm(a,b):
    return a^2 - 2 * b^2

#returns True for (a,b) is prime in the field
def is_prime_field(a,b):
    n = norm(a,b)
    if abs(n) % 8 == 1 or abs(n)%8 == 7:
        if is_prime(abs(n)):
            return True
        if abs(n).is_square():
            m = int(sqrt(abs(n)))
            if m % 8 == 3 or m % 8 == 5:
                if is_prime(m):
                    return True
    if abs(n) == 2:
        return True
    return False

#Represents the residue of the Dedekind zeta function at s = 1
DedRes = float(log(1+sqrt(2))/sqrt(2))


#---------------------------------------
#^Everything that needs to be changed for a specific computation should be above this line
#---------------------------------------



# A "proper" inverse log, that will evaluate to 0 if called for t = 1 or t = 0.
def InvLogProper(t):
    if t >= 2:
        return RR(1/log(t))
    else:
        return 0

t1=time.time()

# The element PiNE[b][a], for positive a,b, is the number of primes x + yi in the region 0 \le x \le a, 0 \le y \le b.
PiNE = [[0]]

# A list that precomputes inverse log sums to save time. Imitates PiNE[b][a], but for sums over the inverse log function, instead of over the prime indicator function.
ProperLogSums = [[0]]

#Doing the real axis first for both PiNE and ProperLogSums
for x in xrange(1,2 * w*z + 3):
    ProperLogSums[0].append(ProperLogSums[0][x-1] + InvLogProper(abs(norm(x,0))))
    if is_prime_field(x,0):
        PiNE[0].append(PiNE[0][x-1] + 1)
    else:
        PiNE[0].append(PiNE[0][x-1])

#Computing PiNE & ProperLogSums in general, using inclusion-exclusion
for y in xrange(1,2 * w*z + 3):
    PiNE.append([])
    ProperLogSums.append([])
    ProperLogSums[y].append(ProperLogSums[y-1][0] + InvLogProper(abs(norm(0,y))))
    if is_prime_field(0,y):
        PiNE[y].append(PiNE[y-1][0] + 1)
    else:
        PiNE[y].append(PiNE[y-1][0])
    for x in xrange(1,2 * w*z + 3):
        ProperLogSums[y].append(ProperLogSums[y][x-1] + ProperLogSums[y-1][x] - ProperLogSums[y-1][x-1] + InvLogProper(abs(norm(x,y))))
        c = 0
        if is_prime_field(x,y):
            c += 1
        PiNE[y].append(PiNE[y][x-1] + PiNE[y-1][x] - PiNE[y-1][x-1] + c)

#An in-between prime counting function, that does rectangles with a corner at a + bi and the other corner near the origin (but including or not including the real or imaginary axes depending on the quadrant, so that PiRect will work out properly).

def PiCount(a,b):
    if a >= 0 and b >= 0:
        return PiNE[b][a]
    if a >= 0 and b < 0:
        return -PiNE[-b-1][a] + PiNE[0][a]
    if a < 0 and b >= 0:
        return -PiNE[b][-a-1] + PiNE[b][0]
    if a < 0 and b < 0:
        return PiNE[-b-1][-a-1] - PiNE[-b-1][0] - PiNE[0][-a-1]

#Analog of PiCount, but for inverse log sums.

def LogCount(a,b):
    if a >= 0 and b >= 0:
        return ProperLogSums[b][a]
    if a >= 0 and b < 0:
        return -ProperLogSums[-b-1][a] + ProperLogSums[0][a]
    if a < 0 and b >= 0:
        return -ProperLogSums[b][-a-1] + ProperLogSums[b][0]
    if a < 0 and b < 0:
        return ProperLogSums[-b-1][-a-1] - ProperLogSums[-b-1][0] - ProperLogSums[0][-a-1] 
           
#Computes the number of primes in the rectangle with top right corner at a+bi and bottom left at c + di
def PiRect(a,b,c,d):
    return PiCount(a,b) - PiCount(c-1,b) - PiCount(a,d-1) + PiCount(c-1,d-1)

#Computes the inverse log sum for values in the rectangle with the top right corner at a + bi and bottom left at c + di
def LogRect(a,b,c,d):
    return LogCount(a,b) - LogCount(c-1,b) - LogCount(a,d-1) + LogCount(c-1,d-1)

print("Done precomputing in ", time.time()-t1)

#Var(X,H) computes the variance of primes up to in "intervals" of size 2H+1 with centers between -X and X.

def Var(X,H):
    r = 0
# j represents the x-coordinate of the lower left corner of the small interval
# k represents the "y"-coordinate of the lower left coordinate of the small interval (i.e. sqrt 2 component)
    for j in xrange(-X-H,X-H+1):
        for k in xrange(-X-H,X-H+1):
            s = PiRect(j+2*H,k+2*H,j,k) - LogRect(j+2*H,k+2*H,j,k) / DedRes
            r += RR(s^2)
    return RR(r* 2 * DedRes*log(2*X+1) / ((2*X+1)^2*(2*H+1)^2))


datadump = open(writetofile,"w+")

convergencedata = [[],[],[],[],[],[],[],[],[],[]]

#computing some variance! We want to do it in each case for each w.

for l in xrange(1,w+1):
    print(l,time.time()-t1)
    zl = z*l
    datadump.write("Variance over " + str(zl) + ": \n")
    coords = [[0,1]]
    for t in xrange(1,10):
        d = t/10
        coords.append([d,Var(zl,floor(zl^d))])
        convergencedata[t].append([zl,coords[-1][1]])
        datadump.write(str(d) + " "+ str(coords[-1][1]) + "\n")
    coords.append([1,0])
    datadump.write("\n\n")
#making the plot for this computation, and plotting it alongside 1-\delta 
    variancegraph = plot([])
    var('x')
    variancegraph += plot(1-x,x,[0,1],color='black')
    variancegraph += list_plot(coords,color='black')
#saving to file
    plotname = name + "plot" + str(int(zl)) + ".png"
    filename = os.path.join("/home/vivian/",plotname)
    variancegraph.save(filename)

for t in xrange(1,10):
    convergencegraph = plot([])
    convergencegraph += list_plot(convergencedata[t],color='black')
    graphname = name + "converg"+ str(t) + "tenths.png"
    filename = os.path.join("/home/vivian/",graphname)
    convergencegraph.save(filename)


datadump.write("This whole operation took " + str(time.time()-t1) + " seconds. \n\n")
datadump.close()





